An improved non-reflecting outlet boundary condition for weakly-compressible SPH

Implementation of an outlet boundary condition is challenging in the context of the weakly-compressible Smoothed Particle Hydrodynamics method. We perform a systematic numerical study of several of the available techniques for the outlet boundary condition. We propose a new hybrid approach that combines a characteristics-based method with a simpler frozen-particle (do-nothing) technique to accurately satisfy the outlet boundary condition in the context of wind-tunnel-like simulations. In addition, we suggest some improvements to the do-nothing approach. We introduce a new suite of test problems that make it possible to compare these techniques carefully. We then simulate the flow past a backward-facing step and circular cylinder. The proposed method allows us to obtain accurate results with an order of magnitude less particles than those presented in recent research. We provide a completely open source implementation and a reproducible manuscript.

==> images/command.sh <==
for filename in "$DIR"*; do inkscape $filename -A `basename $filename .svg`.pdf; done;

